Eigenvector Synchronization, Graph Rigidity and the Molecule Problem

The graph realization problem has received a great deal of attention in recent years, due to its importance in applications such as wireless sensor networks and structural biology. In this paper, we extend on previous work and propose the 3D-ASAP algorithm, for the graph realization problem in $\mathbb{R}^3$, given a sparse and noisy set of distance measurements. 3D-ASAP is a divide and conquer, non-incremental and non-iterative algorithm, which integrates local distance information into a global structure determination. Our approach starts with identifying, for every node, a subgraph of its 1-hop neighborhood graph, which can be accurately embedded in its own coordinate system. In the noise-free case, the computed coordinates of the sensors in each patch must agree with their global positioning up to some unknown rigid motion, that is, up to translation, rotation and possibly reflection. In other words, to every patch there corresponds an element of the Euclidean group Euc(3) of rigid transformations in $\mathbb{R}^3$, and the goal is to estimate the group elements that will properly align all the patches in a globally consistent way. Furthermore, 3D-ASAP successfully incorporates information specific to the molecule problem in structural biology, in particular information on known substructures and their orientation. In addition, we also propose 3D-SP-ASAP, a faster version of 3D-ASAP, which uses a spectral partitioning algorithm as a preprocessing step for dividing the initial graph into smaller subgraphs. Our extensive numerical simulations show that 3D-ASAP and 3D-SP-ASAP are very robust to high levels of noise in the measured distances and to sparse connectivity in the measurement graph, and compare favorably to similar state-of-the art localization algorithms.

==> Plots/1d3z/getfilenames.m <==

% getfilenames

% w=dir('*.eps');
w=dir('*.fig');

ext = 'epsc'

st = '\includegraphics[width=0.32\columnwidth,height=50mm]{Plots/1d3z/';

% convert all figures to the specified format
for i=1:length(w)
    filename=char(w(i).name);
    target_name=filename(1:end-4);
    % load file as image
    uiopen(filename,1);
    title(' ')
    % axis equal
    axis tight
    % axis([-1 16 -0.5 6.5])
    %set(gca, 'Position', [0 0 150 100])
    %set(gca,'FontSize',18);
    % axis([0    0  5])   
    % save in new format
    %target_name = strcat('x',target_name);
    saveas(gcf,target_name,ext);
    % saveas(gcf,target_name,'pdf');
    %filename = filename(1:length(filename)-3);
    x=strcat(st,target_name,'.eps}');
    
    disp(x)
    % input('next')
    close all;
end

==> Plots/Donut/Jan/getfilenames.m <==

%%% getfilenames

% w=dir('*.eps');
w=dir('*.eps');

ext = 'epsc'

st = '\includegraphics[width=0.33\columnwidth]{Plots/Donut/Jan';

% convert all figures to the specified format
for i=1:length(w)
    filename=char(w(i).name);
    target_name=filename(1:end-4);
    % load file as image
%%    uiopen(filename,1);
%%    title(' ')
    %set(gca, 'Position', [0 0 150 100])
    %set(gca,'FontSize',18);
    % axis([0    0  5])   
    % save in new format
    %target_name = strcat('x',target_name);
    saveas(gcf,target_name,ext);
%%    saveas(gcf,target_name,'pdf');
    %filename = filename(1:length(filename)-3);
    x=strcat(st,target_name,'.eps}');
    
    disp(x)
    % input('next')
    close all;
end

==> Plots/Donut/old/getfilenames.m <==

%%% getfilenames

% w=dir('*.eps');
w=dir('*.eps');

ext = 'epsc'

st = '\includegraphics[width=0.33\columnwidth]{Plots/Donut/';

% convert all figures to the specified format
for i=1:length(w)
    filename=char(w(i).name);
    target_name=filename(1:end-4);
    % load file as image
%%    uiopen(filename,1);
%%    title(' ')
    %set(gca, 'Position', [0 0 150 100])
    %set(gca,'FontSize',18);
    % axis([0    0  5])   
    % save in new format
    %target_name = strcat('x',target_name);
%%    saveas(gcf,target_name,ext);
%%    saveas(gcf,target_name,'pdf');
    %filename = filename(1:length(filename)-3);
    x=strcat(st,target_name,'.eps}');
    
    disp(x)
    % input('next')
    close all;
end

==> Plots/MPD/getfilenames.m <==

% getfilenames

% w=dir('*.eps');
w=dir('*.fig');
close all

ext = 'epsc'

% st = '\includegraphics[width=0.32\columnwidth,height=50mm]{Plots/1d3z/';

% convert all figures to the specified format
for i=1:length(w)
    filename=char(w(i).name);
    target_name=filename(1:end-4);
    % load file as image
    uiopen(filename,1);
    title(' ')
    % axis equal
    axis tight
    % axis([-1 16 -0.5 6.5])
    %set(gca, 'Position', [0 0 150 100])
    set(gca,'FontSize',18);
    
    h_xlabel = get(gca,'XLabel'); 
    h_ylabel = get(gca,'YLabel'); 
    set(h_xlabel,'FontSize',18); 
    set(h_ylabel,'FontSize',18); 

    % axis([0    0  5])   
    % save in new format
    %target_name = strcat('x',target_name);
     saveas(gcf,target_name,ext);
    % saveas(gcf,target_name,'pdf');
    %filename = filename(1:length(filename)-3);
   %  x=strcat(st,target_name,'.eps}');
    
  %   disp(x)
    input('next')
    close all;
end

==> Plots/PACM3d/Jan/getfilenames.m <==

%%% getfilenames

% w=dir('*.eps');
w=dir('*.eps');

ext = 'epsc'

st = '\includegraphics[width=0.33\columnwidth]{Plots/PACM3d/';

% convert all figures to the specified format
for i=1:length(w)
    filename=char(w(i).name);
    target_name=filename(1:end-4);
    % load file as image
%%    uiopen(filename,1);
%%    title(' ')
    %set(gca, 'Position', [0 0 150 100])
    %set(gca,'FontSize',18);
    % axis([0    0  5])   
    % save in new format
    %target_name = strcat('x',target_name);
%%    saveas(gcf,target_name,ext);
%%    saveas(gcf,target_name,'pdf');
    %filename = filename(1:length(filename)-3);
    x=strcat(st,target_name,'.eps}');
    
    disp(x)
    % input('next')
    close all;
end

==> Plots/model/getfilenames.m <==

%%% getfilenames

% w=dir('*.eps');
w=dir('*.fig');

ext = 'epsc'

st = '\includegraphics[width=0.47\columnwidth]{Plots/model';

% convert all figures to the specified format
for i=1:length(w)
    filename=char(w(i).name);
    target_name=filename(1:end-4);
    % load file as image
    uiopen(filename,1);
    title(' ')
    %set(gca, 'Position', [0 0 150 100])
    %set(gca,'FontSize',18);
    % axis([0    0  5])   
    % save in new format
    %target_name = strcat('x',target_name);
    saveas(gcf,target_name,ext);
%%    saveas(gcf,target_name,'pdf');
    %filename = filename(1:length(filename)-3);
    x=strcat(st,target_name,'.eps}');
    
    disp(x)
    % input('next')
    close all;
end
